Uniform restriction lower bounds and nongeodesic common nodal curves in integrable systems

We construct a family of real analytic metrics on the two-torus, for which a fixed embedded nongeodesic circle is a nodal component of infinitely many real Laplace eigenfunctions. The examples address a question asked by Bourgain-Rudnick \cite{BR11}, and give a negative answer to the question asked by Toth-Zelditch \cite{TZ21} and Han \cite{Han}: whether a curve shared by infinitely many nodal sets must be geodesic. To explain the restriction obstruction, we prove uniform $L^2$ lower bounds for joint eigenfunctions of quantum completely integrable (QCI) systems under transverse crossing and isolation of a tangential characteristic branch, then extend to multi-branch setting. The results are used to characterize the possible joint nodal curves in the Liouville tori, narrowing down the choices. Finally, the counterexample realizes one possibility for which cancellation happens exactly on a nongeodesic curve.

==> figures/make_liouville_figures.py <==
#!/usr/bin/env python3
"""Reproduce precise figures for a Liouville torus with a nongeodesic common nodal curve.

Required: numpy, scipy, matplotlib. No external data are needed.
The 3D torus is a topological illustration, not an isometric embedding.
The Fourier computation is a numerical illustration; the common nodal curve
is the exact identity Im(phi(2t) conjugate(phi(2t))) = 0 on gamma(t)=(2t,t).
"""
from pathlib import Path
import json
import numpy as np
from scipy.linalg import eigh
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.cm import ScalarMappable

OUT=Path(__file__).resolve().parent
plt.rcParams.update({'font.family':'serif','font.serif':['DejaVu Serif'],
 'mathtext.fontset':'dejavuserif','font.size':10,'axes.titlesize':11,
 'axes.labelsize':11,'xtick.labelsize':9,'ytick.labelsize':9,
 'axes.spines.top':False,'axes.spines.right':False,
 'figure.facecolor':'white','savefig.facecolor':'white',
 'pdf.fonttype':42,'ps.fonttype':42})
RED='#b82f36'
metric_cmap=LinearSegmentedColormap.from_list('metric', ['#edf3ee','#95bfbb','#427c89','#173f59'])
wave_cmap=LinearSegmentedColormap.from_list('wave', ['#365a7a','#f8f8f4','#b6a88a'])
T=2*np.pi

def solve(K, index):
    modes=3*np.arange(-K,K+1)+1
    B=np.diag(np.full(len(modes),2.))
    B+=np.diag(np.full(len(modes)-1,.5),1)+np.diag(np.full(len(modes)-1,.5),-1)
    A=np.diag(modes.astype(float)**2)
    vals,vecs=eigh(A,B)
    c=vecs[:,index]
    if c[np.argmax(np.abs(c))]<0: c=-c
    return vals[index], modes,c,A,B

def evaluate(m,c,t,order=0):
    return (c*(1j*m)**order)@np.exp(1j*np.outer(m,t))

index=3
lam,m,c,A,B=solve(45,index)
lam_large,ml,cl,_,_=solve(65,index)
test=np.linspace(0,T,2048,endpoint=False)
p=evaluate(m,c,test)
p1=evaluate(m,c,test,1)
p2=evaluate(m,c,test,2)
pl=evaluate(ml,cl,test)
pl*=np.vdot(pl,p)/abs(np.vdot(pl,p))
f=2+np.cos(3*test)
current=np.imag(np.conj(p)*p1)
omega=np.exp(2j*np.pi/3)
resid=-p2-lam*f*p
stats={
 'metric':'g=(10+cos(3x)+4cos(6y))(dx^2+dy^2)',
 'common_nodal_curve':'gamma(t)=(2t,t) modulo 2pi; winding numbers (2,1)',
 'signed_geodesic_curvature':'9sin(6t)/(10(2+cos(6t))^(3/2)), for the left normal',
 'action_resonance':'I_y(0)=2 I_x(0)',
 'fourier_modes':'3k+1, -45<=k<=45',
 'eigenvalue_index_zero_based':index,
 'lambda':float(lam),
 'comparison_cutoff':65,
 'lambda_absolute_difference':float(abs(lam-lam_large)),
 'sampled_phi_absolute_difference':float(np.max(abs(p-pl))),
 'generalized_matrix_relative_residual':float(np.linalg.norm(A@c-lam*B@c)/np.linalg.norm(A@c)),
 'sampled_ode_residual_sup':float(np.max(abs(resid))),
 'sampled_ode_relative_residual_sup':float(np.max(abs(resid))/np.max(abs(lam*f*p))),
 'sampled_floquet_error_sup':float(np.max(abs(evaluate(m,c,test+T/3)-omega*p))),
 'sampled_min_abs_phi':float(np.min(abs(p))),
 'sampled_max_abs_phi':float(np.max(abs(p))),
 'current_mean':float(np.mean(current)),
 'current_max_deviation':float(np.max(abs(current-np.mean(current)))),
 'note':'Numerical checks illustrate the exact analytic construction; they are not used as proofs.'
}

# Figure 1: the intrinsic fundamental square and its topological realization.
fig=plt.figure(figsize=(8.6,6.45))
gs=fig.add_gridspec(2,2,width_ratios=[1,1.10],height_ratios=[1.9,1],left=.085,right=.965,bottom=.09,top=.93,wspace=.25,hspace=.65)
ax=fig.add_subplot(gs[0,0])
t=np.linspace(0,T,401)
X,Y=np.meshgrid(t,t)
F=10+np.cos(3*X)+4*np.cos(6*Y)
im=ax.pcolormesh(X,Y,F,cmap=metric_cmap,vmin=5,vmax=15,shading='auto',rasterized=True)
for j in range(2):
    seg=np.linspace(j*np.pi,(j+1)*np.pi,401)
    ax.plot(2*seg-j*T,seg,color='white',lw=4.2,zorder=4)
    ax.plot(2*seg-j*T,seg,color=RED,lw=2.0,zorder=5)
ax.set(xlim=(0,T),ylim=(0,T),aspect='equal',xlabel='$x$',ylabel='$y$')
ax.set_xticks([0,np.pi,T],[r'$0$',r'$\pi$',r'$2\pi$'])
ax.set_yticks([0,np.pi,T],[r'$0$',r'$\pi$',r'$2\pi$'])
ax.spines[['top','right']].set_visible(True)
ax.set_title('(a) Fundamental square',pad=12)
ax.text(.045,.94,r'$x=2y\ (\mathrm{mod}\ 2\pi)$',transform=ax.transAxes,ha='left',va='top',color=RED,
 bbox={'boxstyle':'round,pad=.25','fc':'white','ec':'none','alpha':.92})
cb=fig.colorbar(im,ax=ax,fraction=.046,pad=.035,shrink=.90,ticks=[5,10,15])
cb.set_label('$F(x,y)$',labelpad=4)
ax.text(.5,-.24,'Opposite edges are identified.',transform=ax.transAxes,ha='center',va='top',fontsize=9,color='#444444')

ax3=fig.add_subplot(gs[0,1],projection='3d')
q=np.linspace(0,T,181)
XX,YY=np.meshgrid(q,q)
R,r=2.1,.78
SX=(R+r*np.cos(YY))*np.cos(XX)
SY=(R+r*np.cos(YY))*np.sin(XX)
SZ=r*np.sin(YY)
FF=10+np.cos(3*XX)+4*np.cos(6*YY)
ax3.plot_surface(SX,SY,SZ,facecolors=metric_cmap(Normalize(5,15)(FF)),rstride=2,cstride=2,
 linewidth=0,antialiased=False,shade=True,rasterized=True)
# A tiny displacement avoids z-fighting; it has no geometric significance.
s=np.linspace(0,T,1201)
rr=r+.018
curve=np.column_stack(((R+rr*np.cos(s))*np.cos(2*s),(R+rr*np.cos(s))*np.sin(2*s),rr*np.sin(s)))
# Orthographic ray visibility: dashed portions pass behind the displayed torus.
elev,azim=np.deg2rad([28.,-48.])
view=np.array([np.cos(elev)*np.cos(azim),np.cos(elev)*np.sin(azim),np.sin(elev)])
ray=curve[:,None,:]+np.linspace(.03,7.,400)[None,:,None]*view[None,None,:]
inside=(np.hypot(ray[:,:,0],ray[:,:,1])-R)**2+ray[:,:,2]**2 < r*r
visible=~np.any(inside,axis=1)
for mask,style,width,alpha in [(~visible,'--',1.7,.65),(visible,'-',2.6,1.)]:
    seg=np.where(mask[:,None],curve,np.nan)
    ax3.plot(seg[:,0],seg[:,1],seg[:,2],color=RED,lw=width,ls=style,alpha=alpha,zorder=10)
ax3.set_proj_type('ortho')
ax3.set_box_aspect((1,1,.55),zoom=1.28)
ax3.view_init(elev=28,azim=-48)
ax3.set_axis_off()
ax3.set_title('(b) The same closed (2,1) curve',pad=12)
ax3.text2D(.5,-.02,'Topological model; not an isometric embedding.',transform=ax3.transAxes,
 ha='center',va='top',fontsize=9,color='#444444')
axk=fig.add_subplot(gs[1,:])
kt=np.linspace(0,T,1601)
kg=9*np.sin(6*kt)/(10*(2+np.cos(6*kt))**1.5)
axk.axhline(0,color='#777777',lw=.7)
axk.plot(kt,kg,color=RED,lw=1.6)
axk.set_xlim(0,T)
axk.set_ylim(-.6,.6)
axk.set_xticks([0,np.pi/2,np.pi,3*np.pi/2,T],[r'$0$',r'$\pi/2$',r'$\pi$',r'$3\pi/2$',r'$2\pi$'])
axk.set_yticks([-.5,0,.5])
axk.set_xlabel('$t$')
axk.set_ylabel('$k_g(t)$')
axk.set_title(r'(c) Signed geodesic curvature along $\gamma(t)=(2t,t)$',pad=10)
stats['sampled_max_abs_geodesic_curvature']=float(np.max(abs(kg)))
stats['curvature_at_t_pi_over_12']=float(9/(10*2**1.5))
fig.savefig(OUT/'liouville_geometry.pdf',bbox_inches='tight')
fig.savefig(OUT/'liouville_geometry.png',dpi=260,bbox_inches='tight')
plt.close(fig)

# Figure 2: one computed joint eigenfunction and its exact common nodal curve.
t=np.linspace(0,T,801)
p=evaluate(m,c,t)
p2y=evaluate(m,c,2*t)
U=np.imag(p[None,:]*np.conj(p2y[:,None])) # columns x, rows y
Umax=np.max(np.abs(U))
Un=U/Umax
fig,ax=plt.subplots(figsize=(6.5,5.65))
fig.subplots_adjust(left=.105,right=.87,bottom=.16,top=.88)
im=ax.imshow(Un,origin='lower',extent=[0,T,0,T],interpolation='bilinear',
 cmap=wave_cmap,vmin=-1,vmax=1,rasterized=True)
ax.contour(t,t,Un,levels=[0],colors='#56616a',linewidths=.7,alpha=.85)
for j in range(2):
    seg=np.linspace(j*np.pi,(j+1)*np.pi,401)
    ax.plot(2*seg-j*T,seg,color='white',lw=3.5,zorder=4)
    ax.plot(2*seg-j*T,seg,color=RED,lw=1.8,zorder=5)
ax.set(xlim=(0,T),ylim=(0,T),aspect='equal',xlabel='$x$',ylabel='$y$')
ax.set_xticks([0,np.pi,T],[r'$0$',r'$\pi$',r'$2\pi$'])
ax.set_yticks([0,np.pi,T],[r'$0$',r'$\pi$',r'$2\pi$'])
ax.spines[['top','right']].set_visible(True)
ax.set_title(r'$U_j(x,y)=\operatorname{Im}\!\left(\phi_j(x)\overline{\phi_j(2y)}\right)$'+'\n'+
 r'$\lambda_j\approx '+f'{lam:.6f}'+r',\qquad Q U_j=0$',pad=12)
ax.text(.035,.965,r'$x=2y\ (\mathrm{mod}\ 2\pi)$',transform=ax.transAxes,ha='left',va='top',color=RED,
 bbox={'boxstyle':'round,pad=.25','fc':'white','ec':'none','alpha':.96})
cb=fig.colorbar(im,ax=ax,fraction=.047,pad=.035,shrink=.93,ticks=[-1,0,1])
cb.set_label(r'$U_j/\|U_j\|_\infty$',labelpad=10)
fig.text(.48,.055,'Gray: other nodal curves.  Red: the exact nongeodesic common nodal curve.',
 ha='center',va='center',fontsize=9,color='#444444')
fig.savefig(OUT/'liouville_common_nodal_curve.pdf',bbox_inches='tight')
fig.savefig(OUT/'liouville_common_nodal_curve.png',dpi=260,bbox_inches='tight')
plt.close(fig)
(OUT/'liouville_figure_verification.json').write_text(json.dumps(stats,indent=2)+'\n')
print(json.dumps(stats,indent=2))

